Online optimisation for dynamic electrical impedance tomography

Online optimisation studies the convergence of optimisation methods as the data embedded in the problem changes. Based on this idea, we propose a primal dual online method for nonlinear time-discrete inverse problems. We analyse the method through regret theory and demonstrate its performance in real-time monitoring of moving bodies in a fluid with Electrical Impedance Tomography (EIT). To do so, we also prove the second-order differentiability of the Complete Electrode Model (CEM) solution operator on $L^\infty$.

==> package.sh <==
#!/bin/sh
# Retarded arXiv doesn't allow texdoc_.bbl anymore, so we have to
# do some fucking lame custom packaging to avoid all hell breaking loose with
# texdoc.bbl under version control.
d=online-eit
t=$(mktemp -d)
n="$d-arxiv"
f=$n.zip
if test -f "$f"; then
    echo "$n already exists"
    exit 1
fi
echo "Assembling $f..."
pdflatex $d
bibtex $d
hg archive "$t/$n"
cp $d.bbl "$t/$n/"
p="$(pwd)"
cd $t
perl -p -i -e \
's/^\\bibliography\{.*\}/\\input\{'"$d"'.bbl\}/;
 s/%?\\date\{INSERT DATE\}/\\date\{'$(date -Idate)'\}/;' \
"$n/$d.tex"
zip -q -r "$p/$f" "$n"

